Optimizing the light output of a plastic scintillator and SiPM based detector through optical characterization and simulation: A case study for POLAR-2

The combination of plastic scintillators with Silicon Photo-Multipliers (SiPMs) is widely used for detecting radiation in high-energy astrophysics, particle physics, neutrino physics, or medical physics. An example of application for this kind of detectors are Compton polarimeters such as POLAR-2 or LEAP, for which a low-Z material is needed for the Compton effect to be dominant down to as low energy as possible. Such detectors aim to measure low energy Compton depositions which produce small amounts of optical light, and for which optimizing the instrumental optical properties consequently imperative. The light collection efficiency of such a device was studied with a focus on the POLAR-2 GRB polarimeter, in which the conversion of incoming $\gamma$-rays into readable signal goes through the production and collection of optical light, which was to be optimized both through measurements and simulations. The optical elements of the POLAR-2 polarimeter prototype module were optically characterized and an optical simulation based on Geant4 was developed to fully model its optical performances. The results from simulations were used to optimize the design and finally to verify its performance. The study resulted in a detector capable of measuring energy depositions of several keV. In addition an important finding of this work is the impact of the plastic scintillator surface roughness on the light collection. It was found that a plastic scintillator with a higher scintillation efficiency but made of a softer material, hence with a rougher surface, was not necessarily the best option to optimize the light collection. Furthermore, in order to optimize the optical crosstalk between different channels, a production technique for very thin ($\sim$150$~\mu$m) and reusable silicone-based optical coupling pads, which can be applied for other experiments, was developed.

==> Pictures/crosstalk/extract_xtalk_th2f.py <==
import numpy as np
import uproot
import matplotlib.pyplot as plt


file = uproot.open("xtl_geom.root") #("Xtalk.root")

#print(file.keys())
#print(file.classnames())

th2f = file["Xtalk_2d_map"]

#print(th2f.all_members)

crosstalk = th2f.values()
xtalk_array = crosstalk.flatten()
xtalk_percent = np.array([x*100 for x in xtalk_array])  # in %

xtalk_1stneighbour = []
for i in range(64):  # first neighbour
    if (0 <= i-1 < 64) and (i%8 > 0):  # left
        xtalk_1stneighbour.append(crosstalk[i][i-1])
    if (0 <= i+1 < 64) and (i%8 < 7):  # right
        xtalk_1stneighbour.append(crosstalk[i][i+1])
    if (0 <= i-8 < 64):  # bottom
        xtalk_1stneighbour.append(crosstalk[i][i-8])
    if (0 <= i+8 < 64):  # top
        xtalk_1stneighbour.append(crosstalk[i][i+8])

"""print(xtalk_1stneighbour)
print(len(xtalk_1stneighbour))
print((64-4*7)*4 + 4*2 + (4*6)*3)"""
xtalk_1stneighbour = np.array([x*100 for x in xtalk_1stneighbour])

hist, bin_edges = np.histogram(xtalk_1stneighbour, range=(0.1, np.max(xtalk_1stneighbour)), bins=50)

plt.bar(bin_edges[:-1], hist, width=np.diff(bin_edges), align='edge')
plt.xlabel("Crosstalk [%]")
plt.tight_layout()
plt.savefig("xtalk_hist_geom.pdf")
plt.clf()

plt.bar(bin_edges[:-1], hist, width=np.diff(bin_edges), align='edge')
plt.xlabel("Crosstalk [%]")
plt.yscale("log")
plt.tight_layout()
plt.savefig("xtalk_hist_log_geom.pdf")
plt.clf()



the_m = []
the_s = []
xx = []
for i in range(1000):
    the_m.append(np.mean(xtalk_1stneighbour[xtalk_1stneighbour>i*0.01]))
    the_s.append(np.std(xtalk_1stneighbour[xtalk_1stneighbour>i*0.01]))
    xx.append(i*0.01)

xx = np.array(xx)
the_m = np.array(the_m)
the_s = np.array(the_s)

high_cut = 8.

xx_cut = xx[xx>0.1]
the_m_cut = the_m[xx>0.1]
the_m_cut = the_m_cut[xx_cut<high_cut]
the_s_cut = the_s[xx>0.1]
the_s_cut = the_s_cut[xx_cut<high_cut]
xx_cut = xx_cut[xx_cut<high_cut]

a_m, b_m = np.polyfit(xx_cut, the_m_cut, 1)
a_s, b_s = np.polyfit(xx_cut, the_s_cut, 1)

print(b_m, b_s)  # 2.6282921214663233 2.1014066501047832

plt.plot(xx, the_m, label='mean')
plt.plot(xx, [a_m*x+b_m for x in xx], 'r')
plt.plot(xx, the_s, label='std')
plt.plot(xx, [a_s*x+b_s for x in xx], 'r')
plt.legend()
plt.tight_layout()
plt.savefig("extrapolate_mean_xtalk_geom.pdf")
plt.clf()





"""
#print(np.mean(xtalk_percent), np.std(xtalk_percent))
print(np.mean(xtalk_percent[xtalk_percent>0.1]), np.std(xtalk_percent[xtalk_percent>0.1]))


hist, bin_edges = np.histogram(xtalk_percent, range=(0.1, np.max(xtalk_array)*100), bins=50)

plt.bar(bin_edges[:-1], hist, width=np.diff(bin_edges), align='edge')
plt.xlabel("Crosstalk [%]")
plt.tight_layout()
plt.savefig("xtalk_hist_geom.pdf")
plt.clf()

plt.bar(bin_edges[:-1], hist, width=np.diff(bin_edges), align='edge')
plt.xlabel("Crosstalk [%]")
plt.yscale("log")
plt.tight_layout()
plt.savefig("xtalk_hist_log_geom.pdf")
plt.clf()


the_m = []
the_s = []
xx = []
for i in range(1000):
    the_m.append(np.mean(xtalk_percent[xtalk_percent>i*0.01]))
    the_s.append(np.std(xtalk_percent[xtalk_percent>i*0.01]))
    xx.append(i*0.01)

xx = np.array(xx)
the_m = np.array(the_m)
the_s = np.array(the_s)

high_cut = 3.  # 8.

xx_cut = xx[xx>0.1]
the_m_cut = the_m[xx>0.1]
the_m_cut = the_m_cut[xx_cut<high_cut]
the_s_cut = the_s[xx>0.1]
the_s_cut = the_s_cut[xx_cut<high_cut]
xx_cut = xx_cut[xx_cut<high_cut]

a_m, b_m = np.polyfit(xx_cut, the_m_cut, 1)
a_s, b_s = np.polyfit(xx_cut, the_s_cut, 1)

print(b_m, b_s)  # 2.6678431102188633 2.452790497696166

plt.plot(xx, the_m, label='mean')
plt.plot(xx, [a_m*x+b_m for x in xx], 'r')
plt.plot(xx, the_s, label='std')
plt.plot(xx, [a_s*x+b_s for x in xx], 'r')
plt.legend()
plt.tight_layout()
plt.savefig("extrapolate_mean_xtalk_geom.pdf")
plt.clf()
"""




==> Pictures/crosstalk/plot_xtalk.py <==
import matplotlib.pyplot as plt
import numpy as np

xtalk_array = [0, 0.0047189, 9.61431e-12, 2.77372e-10, 0.0148043, 0, 0.0367973, 1.94289e-15, 0.042759, 4.80171e-13, 4.6203e-12, 3.84415e-13, 0.0162822, 0, 0.0168107, 0.000966559, 2.50361e-12, 1.62808e-10, 0.00438835, 0.0211012, 2.31937e-12, 3.59596e-12, 0.017291, 0, 0.00589543, 4.53796e-10, 1.78579e-13, 2.50489e-10, 5.99124e-11, 0.00590807, 0, 0.095514, 2.09122e-10, 0.00654806, 4.0314e-11, 0, 0.0493572, 2.67952e-13, 1.94058e-11, 1.14475e-12, 0.0280052, 0, 0.0673996, 0.0225694, 8.73539e-10, 0.000359462, 0, 0.0329569, 0.056319, 1.05471e-15, 0, 4.00319e-12, 1.56217e-10, 0.00971286, 1.61426e-13, 0.00228321, 3.89205e-11, 0.0417772, 0.0402806, 0.0280835, 0, 0.00730125, 1.88849e-13, 1.0209e-11, 0.00801962, 1.80522e-13, 9.54237e-14, 0.0246127, 3.15281e-12, 1.67089e-14, 0, 0.0258933, 0.0638036, 0.0569084, 0.0289941, 0, 0.00215931, 0.00675464, 0.139704, 0.0730335, 0, 0.037678, 1.98893e-09, 4.55053e-12, 1.01672e-10, 0.0139833, 1.24922e-12, 0.0842757, 6.62947e-12, 0, 0.11344, 0.0224777, 0.0139686, 6.98805e-10, 0.0527573, 0.00850823, 0, 0.0815876, 1.75415e-14, 0.0194677, 2.33964e-10, 0.0828356, 0.0248345, 0.0139059, 0, 1.40417e-11, 0.0156221, 0.0369181, 0.00179997, 0, 0.000763223, 0.0109878, 2.00551e-12, 0.00638934, 2.86626e-12, 0.0168785, 0.0172135, 0.0197458, 0, 5.87308e-14, 1.393e-11, 0.000349904, 0.0102837, 2.68726e-10, 5.24275e-11, 4.60026e-12, 1.59536e-11, 5.66673e-10, 0.00252901, 0.0493852, 0.0178764, 0.030832, 0, 0.00330126, 4.996e-16, 1.0957e-10, 8.88017e-10, 1.62606e-10, 1.36203e-11, 0.031956, 0.000984199, 0.0398511, 0.0278756, 0.0172598, 1.84013e-11, 0.00565661, 0, 2.30915e-12, 4.38383e-12, 1.54877e-09, 1.3957e-10, 0.0189603, 6.27665e-13, 0.000140204, 3.34177e-14, 1.08357e-11, 1.99976e-11, 0.0011812, 4.14557e-13, 2.82896e-12, 1.40791e-09, 5.87417e-09, 3.03646e-14, 0.000983656, 0.0601109, 3.06422e-13, 0.0028367, 0, 0.0822141, 1.13243e-14, 2.10443e-12, 0.0137323, 7.27196e-15, 0.0108959, 1.77081e-14, 1.91447e-12, 0.0267271, 3.31548e-11, 1.41553e-14, 0.00499933, 0, 0.063656, 5.02892e-12, 4.98843e-11, 0.00283293, 3.10862e-15, 1.79848e-09, 0.0556199, 1.2144e-11, 0.00607551, 0, 0.0742933, 1.61147e-11, 0.0221544, 2.03428e-11, 2.84969e-09, 0.0465077, 1.82468e-10, 0, 6.93512e-12, 0.0169787, 0.0378064, 2.20432e-10, 0, 3.84365e-12, 0.00068794, 3.99297e-12, 1.03684e-12, 2.713e-11, 0.0175368, 0.018612, 6.86728e-13, 6.09066e-11, 0.0247491, 0, 2.47954e-11, 0.0135125, 0.000949369, 2.14012e-12, 0.00176925, 2.01411e-09, 0.000851356, 7.70051e-13, 5.68989e-13, 7.19977e-10, 0.00102642, 0.000825567, 4.75187e-12, 1.51268e-13, 6.53905e-08, 1.17295e-13, 0.00979903, 0.00156204, 0.0542779, 0, 0.0210369, 1.17684e-14, 1.90403e-14, 0.00859378, 0.0340549, 4.00688e-10, 0.0417735, 0.00570461, 2.04875e-12, 0.000540219, 5.46896e-13, 8.11323e-12, 6.66134e-16, 1.84757e-11, 1.11022e-14, 9.38805e-12, 0.0474068, 3.88578e-16, 2.14856e-12, 0.0126141, 0.0167849, 0, 0.012121, 0.00215442, 5.65667e-11, 8.74576e-09, 0.0386385, 1.21034e-10, 6.86673e-14, 9.70168e-13, 0.000903937, 0.0031204, 1.96912e-11, 5.6582e-12, 5.73597e-13, 0.000128493, 0.000548031, 9.77107e-13, 4.49324e-12, 0.0120771, 1.79596e-11, 0.0309768, 1.74704e-11, 0.0029325, 0.0131148, 0, 0.0472786, 1.45517e-12, 2.06685e-12, 9.50351e-12, 2.16538e-12, 1.01473e-10, 4.51317e-12, 1.5626e-09, 0.026012, 1.63732e-11, 7.38264e-11, 1.79562e-12, 0, 0.07151, 1.06825e-11, 5.19584e-14, 1.01064e-12, 0.00182022, 1.65643e-10, 0.0326917, 1.72196e-10, 3.67339e-12, 0.00653405, 0, 0.0525964, 1.18888e-12, 1.56427e-11, 0.0294029, 2.02709e-10, 0, 7.48418e-12, 0.0531732, 0, 3.2813e-11, 3.88006e-10, 0.000500874, 0.0242081, 1.72651e-12, 0.0374636, 0.0384759, 0.00996381, 0.0592608, 0, 0.0213065, 3.89744e-13, 1.09543e-11, 0.0179689, 0.0438149, 0.0423883, 1.91247e-12, 0.0017723, 0.0570529, 2.32592e-14, 4.37539e-13, 5.51226e-14, 0.0249738, 0, 6.99441e-15, 0.030674, 8.27283e-13, 0.0298241, 5.19256e-11, 4.64767e-10, 0.00101019, 0.000932708, 0.0116268, 0.000154563, 6.38328e-11, 8.07687e-14, 0.0249808, 4.78506e-14, 0.00227519, 2.17427e-09, 0.0368834, 0, 0.0305916, 6.1921e-12, 0.138968, 2.18488e-10, 0.0501345, 3.99847e-13, 8.64522e-11, 2.5182e-11, 1.06803e-13, 2.32648e-11, 8.47339e-12, 7.05746e-10, 0.00343443, 4.4818e-12, 8.681e-12, 1.65362e-12, 0, 0.0483525, 2.22045e-16, 3.86503e-10, 4.98362e-12, 0.0396321, 6.06264e-10, 0.0120878, 1.40762e-10, 2.64809e-10, 0.00418564, 2.183e-09, 1.16984e-09, 0.00624897, 2.38625e-11, 0.0219418, 0, 0.0469349, 1.19598e-10, 0.108805, 2.62118e-12, 0.0101455, 1.62274e-10, 0.0267785, 1.79906e-12, 1.01617e-09, 0.0174991, 0, 0.0446439, 0.0484728, 0.0235459, 0.0222076, 7.68268e-11, 0, 0, 3.32023e-10, 0.0465953, 0.0160471, 2.41252e-11, 0, 0.00237267, 4.06014e-12, 0.0345758, 6.44254e-11, 6.40044e-13, 7.83851e-12, 0.0317096, 4.34097e-14, 0.0333696, 2.47297e-10, 0.0786338, 0.0241794, 0, 0.0248718, 1.44601e-10, 4.87388e-13, 0.0262269, 2.80725e-12, 0.000517006, 0.00378375, 4.41758e-13, 0.000753817, 6.67344e-12, 8.60834e-12, 0.029118, 1.39833e-12, 2.95779e-10, 0.00314837, 0.0207339, 0, 0.0360728, 5.89629e-09, 1.60416e-10, 0.00945118, 0.0218234, 0.0313076, 3.99168e-11, 6.43872e-11, 5.79536e-14, 0.000302882, 0.00984413, 6.45595e-14, 2.34424e-13, 1.61435e-10, 0.0295856, 2.54334e-10, 9.21727e-10, 1.11022e-16, 0.032055, 0, 0.00840255, 0.0169616, 0.0130673, 7.57727e-14, 0.0165343, 2.73226e-13, 0.000655775, 0.0287764, 1.1135e-12, 0.00219667, 0.0137223, 1.68637e-12, 2.17765e-12, 6.2117e-14, 0.0278861, 2.97079e-12, 0.0349704, 0.00422016, 0, 0.0366207, 0.00592037, 0.0152634, 0.000197974, 4.08118e-13, 0.0213312, 1.62537e-11, 6.66134e-16, 0.00113251, 4.13216e-09, 3.69443e-12, 0.0326931, 2.22761e-12, 7.16777e-12, 0.0166575, 0, 0.032028, 1.26191e-09, 7.11597e-13, 0.0159908, 1.95094e-10, 0.00996834, 0.0197444, 0.0231075, 3.54161e-14, 0.00104748, 2.078e-12, 0, 0.0452761, 1.26461e-10, 0.00504969, 2.67564e-14, 0.0979599, 0.00296354, 7.84194e-10, 4.98951e-12, 0, 0.102044, 0.0168987, 4.12589e-11, 0.0356647, 1.49231e-12, 0, 0.0188979, 0.056856, 7.56056e-12, 1.70419e-13, 1.37113e-14, 2.76546e-10, 2.00517e-12, 2.77556e-16, 2.91989e-14, 0.0373517, 0, 1.00587e-11, 0.00474234, 1.07038e-09, 0.0218942, 4.21885e-15, 1.68772e-11, 1.83226e-10, 0.0370081, 6.8092e-10, 0.0299557, 0, 0.00631144, 0.0371636, 0.0289614, 1.11022e-14, 3.9207e-12, 1.11633e-12, 0.0228856, 2.82151e-10, 1.17129e-14, 0.0302299, 0, 2.30665e-11, 0.00654348, 3.28323e-11, 0.0245705, 1.05804e-13, 0.0351249, 0.012131, 0.0482291, 1.20035e-10, 5.59552e-14, 0, 0.0394241, 7.72221e-12, 0.0322433, 0.0194458, 0.00562164, 6.4917e-11, 0.00550417, 5.27972e-12, 0.0734647, 3.93913e-12, 0, 0.0537642, 4.74807e-10, 0.0176081, 0.0627635, 2.60736e-11, 0.0226304, 2.29289e-10, 1.60649e-11, 0, 0.0259215, 0.06604, 0.0119878, 6.08015e-11, 2.06473e-09, 0.0347374, 0.00380455, 0, 6.45672e-12, 0.0564809, 0.100811, 0.0112058, 1.96304e-11, 0, 0.0526632, 2.68563e-13, 2.73579e-11, 0.0262996, 6.31136e-11, 0.079702, 0, 0.0546219, 1.49678e-09, 0.0117701, 2.51404e-12, 5.56727e-05, 8.17679e-14, 2.44382e-12, 0.0692648, 0, 0.0445876, 2.31322e-11, 0.0708044, 9.86988e-14, 6.50702e-12, 0.0558668, 0, 0.0137593, 1.75781e-10, 7.21645e-16, 9.25371e-14, 1.93047e-11, 8.74967e-12, 0.00423209, 0, 0.0440309, 6.3794e-12, 2.28099e-09, 2.21904e-11, 0.019841, 1.77982e-10, 5.50145e-11, 0.0176217, 0, 0.0573303, 0.0195684, 0.0199142, 5.25696e-12, 0.0288327, 0, 0.0822874, 2.05391e-15, 0.0195319, 0.037122, 0]

xtalk_percent = np.array([100*x for x in xtalk_array])

print(np.mean(xtalk_percent), np.std(xtalk_percent))
print(np.mean(xtalk_percent[xtalk_percent>0.1]), np.std(xtalk_percent[xtalk_percent>0.1]))


hist, bin_edges = np.histogram(xtalk_percent, range=(0.1, np.max(xtalk_array)*100), bins=50)

plt.bar(bin_edges[:-1], hist, width=np.diff(bin_edges), align='edge')
plt.xlabel("Crosstalk [%]")
plt.tight_layout()
plt.savefig("xtalk_hist.pdf")
plt.clf()

plt.bar(bin_edges[:-1], hist, width=np.diff(bin_edges), align='edge')
plt.xlabel("Crosstalk [%]")
plt.yscale("log")
plt.tight_layout()
plt.savefig("xtalk_hist_log.pdf")
plt.clf()



# extrapolate the crosstalk by a linear fit and determining the mean and std for thr=0

the_m = []
the_s = []
xx = []
for i in range(1000):
    the_m.append(np.mean(xtalk_percent[xtalk_percent>i*0.01]))
    the_s.append(np.std(xtalk_percent[xtalk_percent>i*0.01]))
    xx.append(i*0.01)

xx = np.array(xx)
the_m = np.array(the_m)
the_s = np.array(the_s)

xx_cut = xx[xx>0.1]
the_m_cut = the_m[xx>0.1]
the_m_cut = the_m_cut[xx_cut<8.]
the_s_cut = the_s[xx>0.1]
the_s_cut = the_s_cut[xx_cut<8.]
xx_cut = xx_cut[xx_cut<8.]

a_m, b_m = np.polyfit(xx_cut, the_m_cut, 1)
a_s, b_s = np.polyfit(xx_cut, the_s_cut, 1)

print(b_m, b_s)  # 2.6678431102188633 2.452790497696166

plt.plot(xx, the_m, label='mean')
plt.plot(xx, [a_m*x+b_m for x in xx], 'r')
plt.plot(xx, the_s, label='std')
plt.plot(xx, [a_s*x+b_s for x in xx], 'r')
plt.legend()
plt.tight_layout()
plt.savefig("extrapolate_mean_xtalk.pdf")
plt.clf()


